An SDR-Based Monostatic Wi-Fi System with Analog Self-Interference Cancellation for Sensing

Wireless sensing offers an alternative to wearables for contactless monitoring of human activity and vital signs. However, most existing systems use bistatic setups, which suffer from phase imperfections due to unsynchronized clocks. Monostatic systems overcome this issue, but are hindered by strong self-interference (SI) that require effective cancellation. We present a monostatic Wi-Fi sensing system that uses an auxiliary transmit RF chain to achieve SI cancellation levels of 40 dB, comparable to existing solutions with custom cancellation hardware. We demonstrate that the cancellation filter weights, fine-tuned using least-mean squares, can be directly repurposed for target sensing. Moreover, we achieve stable SI cancellation over 30 minutes in an office environment without fine-tuning, enabling traditional vital sign monitoring using channel estimates derived from baseband samples without the adaptation of the cancellation affecting the sensing channel -- a significant limitation in prior work. Experimental results confirm the detection of small, slow-moving targets, representative for breathing chest movements, at distances up to 10 meters in non-line-of-sight conditions.

==> csv/stability/script_stability_export4latex.py <==
"""
script_stability_export4latex.py

This script processes the error data from a CSV file and calculates the cancellation and adds a running
average of the cancellation. The results are saved to a new CSV file for use with PGFPlots.
"""

import pandas as pd
import numpy as np

# Read the CSV file
data = pd.read_csv('error_data_m0_i0_e1_t1800_k30_v1_u15_n20_s6_d80_r100_o640_w1_g0_a0_f0p750000_c0_l0_h0p750000_20240503_054227.csv')

# Calculate cancellation
baseline_power = np.nanmax(data['error'][np.isfinite(data['error'])]) # Find the maximum non-inf/non-nan value in the 'error' column
data['cancellation'] = baseline_power - data['error']

# Downsample the data (keep every 10th data point)
downsampled_data = data.iloc[::10, :]

# Calculate the running average of cancellation
window_size_sec = 30
downsampled_data['running_avg_cancellation'] = downsampled_data['cancellation'].rolling(window=window_size_sec).mean()

# Save the results
data['timestamp'] = data['timestamp'] / 60 # Convert timestamp to minutes
columns           = ['timestamp', 'cancellation', 'running_avg_cancellation']
downsampled_data.to_csv('overall_cancellation_data.csv', columns=columns, index=False)


==> csv/stability/script_stability_plot.py <==
"""
script_stability_plot.py

Quick plotting of the error data for stability analysis.

"""

import pandas as pd
import matplotlib.pyplot as plt


# Read the CSV file
# This is the file for 1x PA setup, works best
data = pd.read_csv('error_data_m0_i0_e1_t1800_k30_v1_u15_n20_s6_d80_r100_o640_w1_g0_a0_f0p750000_c0_l0_h0p750000_20240503_054227.csv')

# Convert timestamp to minutes
data['timestamp'] = data['timestamp'] / 60

# Calculate the running average over the last minute
window_size = 1  # 1 minute
data['running_avg'] = data['error'].rolling(window=window_size*60).mean()

# Create a figure with a specific size (width > height)
fig, ax = plt.subplots(figsize=(12, 5))

ax.plot(data['timestamp'], data['error'], label='Error')
ax.plot(data['timestamp'], data['running_avg'], label='Running Average (1 min)')
ax.set_xlabel('Time (minutes)')
ax.set_ylabel('Error (dB)')
ax.set_ylim(7.5, 25)
ax.set_title('Error over Time')
ax.legend()
fig.tight_layout()

# Save the plot as an image file
plt.savefig('error_plot.png')

#------------------------------------------------------------------------------
# Plot for the last 20 seconds
#------------------------------------------------------------------------------
last_20_seconds = data[data['timestamp'] >= data['timestamp'].max() - 20/60]

fig_last, ax_last = plt.subplots(figsize=(4, 2.5))
ax_last.plot(last_20_seconds['timestamp'], last_20_seconds['error'])
ax_last.set_xlabel('Time (minutes)')
ax_last.set_ylabel('Error (dB)')
ax_last.set_title('Last 20 Seconds')
ax_last.set_ylim(7.5, 25)
fig_last.tight_layout()
plt.savefig('error_plot_last_20_seconds.png')

#------------------------------------------------------------------------------
# From 60 to 80 seconds
#------------------------------------------------------------------------------
data_60_to_80_seconds = data[(data['timestamp'] >= 60/60) & (data['timestamp'] <= 80/60)]

fig_first, ax_first = plt.subplots(figsize=(4, 2.5))
ax_first.plot(data_60_to_80_seconds['timestamp'], data_60_to_80_seconds['error'])
ax_first.set_xlabel('Time (minutes)')
ax_first.set_ylabel('Error (dB)')
ax_first.set_title('60 to 80 Seconds')
ax_first.set_ylim(7.5, 25)
fig_first.tight_layout()
plt.savefig('error_plot_data_60_to_80_seconds.png')

# Display the plots
plt.show()


==> csv/train_time/one_pa/export4latex_train_time.py <==
import pandas as pd
import numpy as np

# Read the CSV file
file_path = 'error_data_m0_i0_e1_t5_v1_u13_n20_s6_d80_r100_o640_w1_g0_a0_f0p700000_c0_l0_h0p500000_20240502_204213.csv'
data = pd.read_csv(file_path, usecols=['timestamp', 'error'])

# Find the maximum non-inf/non-nan value in the 'error' column
baseline_power = np.nanmax(data['error'][np.isfinite(data['error'])])

# Calculate cancellation
data['cancellation'] = baseline_power - data['error']

# Save the new file with timestamp and cancellation
output_file = 'cancellation_data.csv'
data[['timestamp', 'cancellation']].to_csv(output_file, index=False)

print(f"New file '{output_file}' has been created with timestamp and cancellation data.")

